stLMM: Bayesian Spatial and Space-Time Linear Mixed Models for Small-Area Ecological Estimation

Ecological monitoring programs often need estimates for areas and periods with few observations. Data may be available as measurements at known locations, measurements identified only by area, or area summaries. These differences in spatial and temporal support require models that connect available observations to the quantities and reporting scales of interest. stLMM is an R package for Bayesian linear mixed models that addresses these needs through a common formula interface for grouped, temporal, point-referenced, areal, and space-time effects, including coefficients that vary across these supports. It accommodates individual measurements and direct estimates with sampling variances, and predicts at unsampled locations or reporting units. Ecological small-area estimation motivates the package, while its model components support broader ecological applications. A shared sparse-precision implementation underlies the model terms. Structured latent effects are collapsed during parameter updates, then recovered for fitted values, diagnostics, prediction, and posterior summaries. This gives users one posterior-draw workflow for propagating uncertainty from model fitting through prediction and aggregation. An illustrative simulation connects point-referenced observations, point observations by area, and direct area estimates to a common prediction target. Timing and memory measurements for larger versions of these settings illustrate how computational demands differ between point-referenced and areal models. The package is also demonstrated with a Washington county biomass example, using national forest inventory data and tree canopy cover to estimate county-year biomass means. An extended article series provides reproducible source code, data, diagnostics, and related model variants.

==> anc/README.txt <==
stLMM: simulation and timing code

Files

- simulation.R: population generation, model fitting, prediction, summaries, and Figures 1 and S1.
- timing.R: summaries and Figures S2-S3 from the saved timing trials.
- timing_trials.csv: trial settings, sampling times, and memory use for S2.
- benchmark/benchmark.R: script for running timing trials.

Requirements

simulation.R uses R >= 4.4, stLMM, tidyverse, patchwork, and sf. The analysis uses stLMM 0.0.5.

timing.R uses tidyverse and patchwork. The benchmark directory records its additional requirements and the environment used for the saved trials.

Timing data

- run_id, case, repeat_id: trial, design, and repeat identifiers.
- suite: nngp_scaling and car_areas vary process dimension; car_observations varies observation count at 10,000 areas; stress and additional_stress contain the stress tests; short_cases_200 contains the longer checks.
- model: nngp = point-referenced observations; unit_car = point observations by area; direct_car = direct area estimates.
- n_units: individual measurements before area aggregation.
- n_observed: responses contributing to the likelihood, including only usable area summaries for direct_car.
- q: spatial effects, corresponding to observed locations for NNGP and areas for CAR.
- threads: OpenMP threads; BLAS used one thread throughout.
- iterations: sampling iterations after warmup.
- sampling_seconds: elapsed time in the post-warmup sampling loop.
- peak_rss_mib: peak worker resident memory in MiB, including preparation and fitting.

Repeated trials are summarized by median sampling time, its range, and maximum peak memory.


==> anc/benchmark/README.txt <==
Computational benchmarks: Appendix S2

benchmark.R runs timing trials. It requires stLMM, Matrix, dplyr, processx, ps, jsonlite, and RhpcBLASctl.

Recorded environment

Software versions: stLMM 0.0.5; R 4.5.0; Matrix 1.7-3; SuiteSparse 7.6.0; pthread OpenBLAS 0.3.26; Ubuntu 24.04.4 LTS.

Data generation

Responses are y = 5 + sin(2*pi*x) + cos(2*pi*y_coord) + error, with independent Gaussian errors of variance 0.25. Priors follow Appendix S1.

Trial protocol

Each trial runs one chain in a fresh R worker, with ten calibration iterations followed by 20 sampling iterations. Data and sampler seeds are 1. The main size series uses three repeats with one or 16 OpenMP threads and one BLAS thread. Large workloads use one repeat and one OpenMP thread.

Worker resident memory is sampled every 0.1 seconds.

Longer checks use 200 iterations and three repeats for nngp_1k, fh_nodes_1k, and fh_nodes_3k. Median sampling cost per iteration differs by at most 4.4% from the 20-iteration runs.

Example

```sh
Rscript benchmark.R --cases nngp_1k,nngp_3k,nngp_10k --threads 1 --blas-threads 1 --iterations 20 --warmup 10 --repeats 3 --output new-machine.csv
```

Case names are listed at the beginning of benchmark.R. The --timeout and --memory-gib options set worker limits; --output selects the results file.


==> anc/benchmark/benchmark.R <==
# Standalone stLMM sampling-time benchmark. Run with Rscript, outside Quarto.
# Prepared and reviewed with assistance from OpenAI Codex (GPT-6).
# Requires the phases-v1 timing build of stLMM 0.0.5, Matrix, dplyr, processx, ps, jsonlite, and RhpcBLASctl.
#
# Examples (run from this directory):
# Rscript benchmark.R --cases nngp_10k,car_100k,fh_10k --threads 1,4,16
# Rscript benchmark.R --cases nngp_100k,car_1m,car_nodes_100k --threads 1,16
# Rscript benchmark.R --cases car_5m,car_nodes_1m,fh_nodes_1m --threads 1
# Rscript benchmark.R --cases car_nodes_2m --threads 1 --blas-threads 1 --timeout 1800
# Rscript benchmark.R --cases car_nodes_5m --threads 1 --blas-threads 1 --timeout 1800
# Rscript benchmark.R --cases fh_nodes_1m,fh_nodes_2m,fh_nodes_5m --threads 1 --blas-threads 1 --timeout 3600 --memory-gib 64
# Rscript benchmark.R --cases nngp_1m --threads 1 --blas-threads 1 --timeout 3600 --memory-gib 64
# Rscript benchmark.R --cases nngp_5m --threads 1 --blas-threads 1 --timeout 7200 --memory-gib 96
# Rscript benchmark.R --cases nngp_10k --threads 1,4,16 --repeats 3
# Rscript benchmark.R --cases nngp_100k,car_nodes_100k --threads 1 --blas-threads 1,4,16
#
# Options: --iterations 20 --warmup 10 --timeout 300 --memory-gib 32
#          --blas-threads 1 --output results.csv
# Each case runs in a fresh R process, one at a time. --threads controls stLMM;
# --blas-threads independently requests BLAS threads (default 1). Lists run all
# combinations. Start by varying one while fixing the other at 1. Nested OpenMP
# teams are disabled; this does not control every BLAS threading implementation.
# BLAS reports before/after fitting are saved; inspect blas_thread_check, since
# requests may be unsupported. A reported count is not measured CPU utilization.
# This short pilot measures costs, NOT convergence or ESS efficiency.
# Data are a fixed smooth surface plus noise, not a simulated GP or CAR field.
# The same data and sampler seeds are used across thread settings and repeats.
#
# Only the result table is saved (appended across invocations). No fits or data
# are written. Quarto can read this CSV later. Use a different --output filename
# on another machine, or combine the tables using their machine/run identifiers.
# Memory is RSS sampled every 0.1 seconds: an approximation to peak resident
# memory, including R and model inputs. fit_peak_rss_mib samples only stLMM().
# graph_seconds measures CAR graph preparation; NNGP graph building is inside
# fit_seconds. backend_seconds includes C++ initialization, warmup, and sampling;
# sampling_seconds measures only the post-warmup MCMC loop using the package
# steady-clock timer. It includes every update and repeated factorization in
# that loop. initialization_seconds and warmup_seconds are recorded separately.

# One row per case. CAR latent dimension is side^2; names round that count.
# car_* varies observations at 10,000 areas. car_nodes_* through 100k varies
# areas at one million observations; matching fh_nodes_* aggregates those data.
# The 1m/2m/5m-area stress cases instead retain about five observations per area.
case_table <- read.table(header = TRUE, stringsAsFactors = FALSE, text = "
case             model        n_units  side
nngp_1k          nngp             1000     0
nngp_3k          nngp             3000     0
nngp_10k         nngp            10000     0
nngp_30k         nngp            30000     0
nngp_100k        nngp           100000     0
nngp_200k        nngp           200000     0
nngp_1m          nngp          1000000     0
nngp_5m          nngp          5000000     0
car_100k         unit_car       100000   100
car_300k         unit_car       300000   100
car_1m           unit_car      1000000   100
car_3m           unit_car      3000000   100
car_5m           unit_car      5000000   100
car_nodes_1k     unit_car      1000000    32
car_nodes_3k     unit_car      1000000    55
car_nodes_30k    unit_car      1000000   173
car_nodes_100k   unit_car      1000000   316
car_nodes_1m     unit_car      5000000  1000
car_nodes_2m     unit_car     10000000  1414
car_nodes_5m     unit_car     25000000  2236
fh_10k           direct_car     100000   100
fh_nodes_1k      direct_car    1000000    32
fh_nodes_3k      direct_car    1000000    55
fh_nodes_10k     direct_car    1000000   100
fh_nodes_30k     direct_car    1000000   173
fh_nodes_100k    direct_car    1000000   316
fh_nodes_1m      direct_car    5000000  1000
fh_nodes_2m      direct_car   10000000  1414
fh_nodes_5m      direct_car   25000000  2236
")

args <- commandArgs(trailingOnly = TRUE)
if (length(args) && args[1] == "--worker") {
  suppressPackageStartupMessages(library(dplyr))
  suppressPackageStartupMessages(library(stLMM))
  if (!identical(packageDescription("stLMM")[["Config/stLMM/Timing"]], "phases-v1"))
    stop("This stLMM build lacks phases-v1 timing; install the updated GitHub source or supplied archive.")
  model <- args[2]
  n_units <- as.integer(args[3])
  side <- as.integer(args[4])
  threads <- as.integer(args[5])
  iterations <- as.integer(args[6])
  warmup_iterations <- as.integer(args[7])
  blas_threads <- as.integer(args[8])
  RhpcBLASctl::blas_set_num_threads(blas_threads)
  reported_blas_threads <- function() {
    tryCatch(as.integer(RhpcBLASctl::blas_get_num_procs()), error = function(e) NA_integer_)
  }

  phase <- function(x) { cat("PHASE\t", x, "\n", sep = ""); flush.console() }
  phase("data")
  set.seed(1)
  data_seconds <- system.time({
    dat <- tibble(coord_x = runif(n_units), coord_y = runif(n_units)) |>
      mutate(y = 5 + sin(2 * pi * coord_x) + cos(2 * pi * coord_y) +
               rnorm(n_units, sd = 0.5))
    if (model != "nngp") {
      dat <- dat |>
        # Integer IDs match the graph labels even above 100,000 (no "1e+05").
        transmute(area = as.integer(1L + floor(side * coord_x) + side * floor(side * coord_y)), y)
      if (model == "direct_car") {
        dat <- dat |>
          summarise(vhat = var(y) / n(), y = mean(y), .by = area) |>
          right_join(tibble(area = seq_len(side^2)), by = "area") |>
          arrange(area) |>
          mutate(y = if_else(is.finite(vhat) & vhat > 0, y, NA_real_))
      } else {
        # Keep an explicit missing-response row for every unsampled CAR node.
        empty_areas <- setdiff(seq_len(side^2), unique(dat$area))
        dat <- bind_rows(dat, tibble(area = empty_areas, y = NA_real_))
      }
    }
  })[["elapsed"]]

  phase("graph")
  graph_seconds <- 0
  if (model != "nngp") {
    graph_seconds <- system.time({
      nodes <- matrix(seq_len(side^2), nrow = side)
      from <- c(nodes[-side, ], nodes[, -side])
      to <- c(nodes[-1, ], nodes[, -1])
      adjacency <- Matrix::sparseMatrix(
        i = c(from, to), j = c(to, from), x = 1, dims = c(side^2, side^2)
      )
      g <- car_graph(adjacency)
      rm(nodes, from, to, adjacency)
    })[["elapsed"]]
  }
  stopifnot(any(!is.na(dat$y)))

  # Use the package's coordinate ordering at every NNGP size. The illustrative
  # simulation's exact max-min ordering would add a quadratic setup operation.
  if (model == "nngp") {
    formula <- y ~ nngp(coord_x, coord_y, m = 15, cov_model = "exp", ordering = "coord")
    priors <- list(beta = normal(0, 10),
                   resid = list(tau_sq = half_t(df = 3, scale = 1)),
                   nngp_1 = list(sigma_sq = half_t(df = 3, scale = 1), phi = uniform(1, 30)))
    starting <- list(resid = list(tau_sq = 0.25),
                     nngp_1 = list(sigma_sq = 1, phi = -log(0.05) / 0.5))
  } else {
    formula <- if (model == "unit_car") {
      y ~ car(area, graph = g, car_model = "leroux")
    } else {
      y ~ car(area, graph = g, car_model = "leroux") + resid(model = "fixed", variance = vhat)
    }
    priors <- list(beta = normal(0, 10),
                   car_1 = list(sigma_sq = half_t(df = 3, scale = 1), rho = uniform(0, 0.99)))
    starting <- list(car_1 = list(sigma_sq = 1, rho = 0.8))
    if (model == "unit_car") {
      priors$resid <- list(tau_sq = half_t(df = 3, scale = 1))
      starting$resid <- list(tau_sq = 0.25)
    }
  }

  # Fixed warmup length makes the pilot's requested work comparable.
  warmup <- if (warmup_iterations == 0) FALSE else
    list(batch_length = warmup_iterations, min_batches = 1, max_batches = 1)
  invisible(gc())
  set.seed(1)
  # Runtime control complements startup environment variables. Record reports
  # outside the timer; a backend can ignore the request or share OpenMP settings.
  RhpcBLASctl::blas_set_num_threads(blas_threads)
  blas_threads_before <- reported_blas_threads()
  cat("THREADS\t", jsonlite::toJSON(list(blas_threads_before = blas_threads_before),
                                    auto_unbox = TRUE, na = "null"), "\n", sep = "")
  phase("fit")
  fit_seconds <- system.time({
    fit <- stLMM(formula, data = dat, priors = priors, starting = starting,
                 n_samples = iterations, warmup = warmup, chains = 1,
                 n_omp_threads = threads, cholmod_control = "auto", verbose = FALSE)
  })[["elapsed"]]
  blas_threads_after <- reported_blas_threads()
  blas_thread_check <- if (anyNA(c(blas_threads_before, blas_threads_after))) "unknown" else
    if (all(c(blas_threads_before, blas_threads_after) == blas_threads)) "reported_match" else
      "reported_mismatch"
  phase("done")

  phase_seconds <- fit$timing$phases
  if (!is.numeric(phase_seconds) ||
      !all(c("initialization", "warmup", "sampling") %in% names(phase_seconds)) ||
      any(!is.finite(phase_seconds)) || any(phase_seconds < 0))
    stop("Fit did not return valid native phase timings.")
  structure <- fit$term_description$global
  calibration <- fit$adaptive_metropolis$warmup
  result <- list(
    blas_threads_before = blas_threads_before, blas_threads_after = blas_threads_after,
    blas_thread_check = blas_thread_check,
    data_seconds = data_seconds, graph_seconds = graph_seconds,
    fit_seconds = fit_seconds, analysis_seconds = graph_seconds + fit_seconds,
    backend_seconds = unname(fit$timing$backend[["elapsed"]]),
    initialization_seconds = unname(phase_seconds[["initialization"]]),
    warmup_seconds = unname(phase_seconds[["warmup"]]),
    sampling_seconds = unname(phase_seconds[["sampling"]]),
    sampling_seconds_per_iteration = unname(phase_seconds[["sampling"]]) / iterations,
    n_observed = sum(!is.na(dat$y)), q = structure$qLatTotal,
    warmup_completed = calibration$batch_length * calibration$n_batches,
    cholmod_ordering = structure$cholmod_ordering,
    M_nnz = structure$M_nnz, factor_nnz = structure$cholmod_lnz,
    factor_fill_ratio = structure$cholmod_fill_ratio,
    R_version = as.character(getRversion()), stLMM_version = as.character(packageVersion("stLMM")),
    stLMM_timing_schema = packageDescription("stLMM")[["Config/stLMM/Timing"]],
    Matrix_version = as.character(packageVersion("Matrix")),
    RhpcBLASctl_version = as.character(packageVersion("RhpcBLASctl")),
    BLAS = unname(extSoftVersion()["BLAS"])
  )
  cat("RESULT\t", jsonlite::toJSON(result, auto_unbox = TRUE, digits = 12), "\n", sep = "")
  quit(save = "no")
}

# Driver: run selected cases in fresh processes, then append one row per trial.
required <- c("stLMM", "Matrix", "dplyr", "processx", "ps", "jsonlite", "RhpcBLASctl")
missing <- required[!vapply(required, requireNamespace, logical(1), quietly = TRUE)]
if (length(missing)) stop("Install required packages first: ", paste(missing, collapse = ", "))
if (!identical(packageDescription("stLMM")[["Config/stLMM/Timing"]], "phases-v1"))
  stop("This stLMM build lacks phases-v1 timing; install the updated GitHub source or supplied archive.")
options <- list(cases = "nngp_10k,car_100k,fh_10k", threads = "1,4,16", `blas-threads` = "1",
                iterations = "20", warmup = "10", repeats = "1", timeout = "300",
                `memory-gib` = "32", output = "results.csv")
if (length(args) %% 2) stop("Use pairs such as --threads 1,4,16")
if (length(args)) for (i in seq(1, length(args), by = 2)) {
  key <- sub("^--", "", args[i])
  if (!key %in% names(options)) stop("Unknown option: ", args[i])
  options[[key]] <- args[i + 1]
}
selected <- strsplit(options$cases, ",", fixed = TRUE)[[1]]
if (!all(selected %in% case_table$case)) stop("Unknown case; available: ", paste(case_table$case, collapse = ", "))
threads <- as.integer(strsplit(options$threads, ",", fixed = TRUE)[[1]])
blas_threads <- as.integer(strsplit(options$`blas-threads`, ",", fixed = TRUE)[[1]])
iterations <- as.integer(options$iterations)
warmup_iterations <- as.integer(options$warmup)
repeats <- as.integer(options$repeats)
timeout <- as.numeric(options$timeout)
memory_limit <- as.numeric(options$`memory-gib`) * 1024^3
stopifnot(length(threads) > 0, all(is.finite(threads) & threads >= 1),
          length(blas_threads) > 0, all(is.finite(blas_threads) & blas_threads >= 1),
          is.finite(iterations), iterations > 0,
          is.finite(warmup_iterations), warmup_iterations >= 0, is.finite(repeats), repeats > 0,
          is.finite(timeout), timeout > 0, is.finite(memory_limit), memory_limit > 0)
physical_cores <- ps::ps_cpu_count(logical = FALSE)
if (any(c(threads, blas_threads) > physical_cores))
  stop("Requested stLMM or BLAS threads exceed this machine's physical cores: ", physical_cores)
if (any(outer(threads, blas_threads, "*") > physical_cores))
  warning("Combined stLMM/BLAS requests could oversubscribe physical cores. Prefer separate sweeps first.",
          call. = FALSE)
if (file.exists(options$output) &&
    !all(c("blas_threads_before", "blas_threads_after", "blas_thread_check",
           "sampling_seconds", "initialization_seconds", "warmup_seconds") %in%
         names(read.csv(options$output, nrows = 0))))
  stop("Existing results file lacks phase timing columns; choose a new --output filename.")
script <- normalizePath(sub("^--file=", "", grep("^--file=", commandArgs(), value = TRUE)))
machine <- unname(Sys.info()["nodename"])
os <- paste(Sys.info()[c("sysname", "release", "machine")], collapse = " ")
logical_cores <- ps::ps_cpu_count(logical = TRUE)
benchmark_md5 <- unname(tools::md5sum(script))
cpu <- if (file.exists("/proc/cpuinfo")) {
  sub("^.*: *", "", grep("^model name", readLines("/proc/cpuinfo"), value = TRUE)[1])
} else paste(Sys.info()[c("sysname", "machine")], collapse = " ")
run_id <- paste0(format(Sys.time(), "%Y%m%dT%H%M%S"), "_", Sys.getpid())
jobs <- expand.grid(case = selected, threads = threads, blas_threads = blas_threads,
                     repeat_id = seq_len(repeats),
                     stringsAsFactors = FALSE)
set.seed(1)
jobs <- jobs[sample(nrow(jobs)), ]

for (j in seq_len(nrow(jobs))) {
  job <- jobs[j, ]
  spec <- case_table[match(job$case, case_table$case), ]
  cat(sprintf("[%d/%d] %s, stLMM %d / BLAS %d threads, repeat %d\n",
              j, nrow(jobs), job$case, job$threads, job$blas_threads, job$repeat_id))
  worker <- processx::process$new(
    file.path(R.home("bin"), "Rscript"),
    c("--vanilla", script, "--worker", spec$model, spec$n_units, spec$side,
      job$threads, iterations, warmup_iterations, job$blas_threads),
    stdout = "|", stderr = "2>&1", cleanup_tree = TRUE,
    env = c("current", OPENBLAS_NUM_THREADS = as.character(job$blas_threads),
            OPENBLAS_DEFAULT_NUM_THREADS = as.character(job$blas_threads),
            GOTO_NUM_THREADS = as.character(job$blas_threads),
            MKL_NUM_THREADS = as.character(job$blas_threads), MKL_DYNAMIC = "FALSE",
            BLIS_NUM_THREADS = as.character(job$blas_threads),
            VECLIB_MAXIMUM_THREADS = as.character(job$blas_threads),
            OMP_NUM_THREADS = as.character(job$threads), OMP_DYNAMIC = "FALSE",
            OMP_MAX_ACTIVE_LEVELS = "1")
  )
  handle <- ps::ps_handle(worker$get_pid())
  started <- Sys.time()
  last_update <- started
  phase <- "startup"
  peak_rss <- peak_fit_rss <- peak_threads <- 0
  result <- NULL
  thread_info <- NULL
  messages <- character()
  status <- "ok"
  repeat {
    worker$poll_io(100)
    lines <- tryCatch(worker$read_output_lines(), error = function(e) character())
    messages <- tail(c(messages, lines), 15)
    for (line in lines) {
      if (startsWith(line, "PHASE\t")) phase <- sub("^PHASE\t", "", line)
      if (startsWith(line, "THREADS\t")) thread_info <- jsonlite::fromJSON(sub("^THREADS\t", "", line))
      if (startsWith(line, "RESULT\t")) result <- jsonlite::fromJSON(sub("^RESULT\t", "", line))
    }
    rss <- tryCatch(unname(ps::ps_memory_info(handle)["rss"]), error = function(e) 0)
    n_threads <- tryCatch(ps::ps_num_threads(handle), error = function(e) 0)
    peak_rss <- max(peak_rss, rss)
    peak_threads <- max(peak_threads, n_threads)
    if (phase == "fit") peak_fit_rss <- max(peak_fit_rss, rss)
    elapsed <- as.numeric(difftime(Sys.time(), started, units = "secs"))
    if (!worker$is_alive()) break
    if (elapsed > timeout || rss > memory_limit) {
      status <- if (elapsed > timeout) "timeout" else "memory_limit"
      worker$kill_tree()
      worker$wait()
      break
    }
    if (difftime(Sys.time(), last_update, units = "secs") > 30) {
      cat(sprintf("  %s: %.0f seconds, %.2f GiB RSS\n", phase, elapsed, rss / 1024^3))
      last_update <- Sys.time()
    }
  }
  # Drain messages emitted just as the process exited.
  lines <- tryCatch(worker$read_output_lines(), error = function(e) character())
  messages <- tail(c(messages, lines), 15)
  for (line in lines) {
    if (startsWith(line, "PHASE\t")) phase <- sub("^PHASE\t", "", line)
    if (startsWith(line, "THREADS\t")) thread_info <- jsonlite::fromJSON(sub("^THREADS\t", "", line))
    if (startsWith(line, "RESULT\t")) result <- jsonlite::fromJSON(sub("^RESULT\t", "", line))
  }
  if (status == "ok" && (worker$get_exit_status() != 0 || is.null(result))) status <- "error"
  row <- data.frame(
    run_id, timestamp_utc = format(started, "%Y-%m-%dT%H:%M:%SZ", tz = "UTC"),
    benchmark_md5, machine, os, cpu, physical_cores, logical_cores,
    system_memory_gib = ps::ps_system_memory()[["total"]] / 1024^3,
    case = job$case, model = spec$model, n_units = spec$n_units,
    q_requested = if (spec$model == "nngp") spec$n_units else spec$side^2,
    threads = job$threads, blas_threads = job$blas_threads,
    blas_threads_before = NA_integer_, blas_threads_after = NA_integer_,
    blas_thread_check = "not_checked", omp_max_active_levels = 1,
    repeat_id = job$repeat_id,
    iterations, warmup_requested = warmup_iterations,
    timeout_seconds = timeout, memory_limit_gib = memory_limit / 1024^3,
    data_seed = 1, sampler_seed = 1,
    status, phase_at_exit = phase, process_seconds = elapsed,
    peak_rss_mib = peak_rss / 1024^2,
    fit_peak_rss_mib = if (peak_fit_rss > 0) peak_fit_rss / 1024^2 else NA_real_,
    peak_process_threads = peak_threads,
    data_seconds = NA_real_, graph_seconds = NA_real_, fit_seconds = NA_real_,
    analysis_seconds = NA_real_, backend_seconds = NA_real_,
    initialization_seconds = NA_real_, warmup_seconds = NA_real_,
    sampling_seconds = NA_real_, sampling_seconds_per_iteration = NA_real_,
    n_observed = NA_integer_,
    q = NA_integer_, warmup_completed = NA_integer_, cholmod_ordering = NA_character_,
    M_nnz = NA_real_, factor_nnz = NA_real_, factor_fill_ratio = NA_real_,
    R_version = as.character(getRversion()), stLMM_version = as.character(packageVersion("stLMM")),
    stLMM_timing_schema = packageDescription("stLMM")[["Config/stLMM/Timing"]],
    Matrix_version = as.character(packageVersion("Matrix")),
    RhpcBLASctl_version = as.character(packageVersion("RhpcBLASctl")),
    BLAS = unname(extSoftVersion()["BLAS"]),
    error = if (status == "error") paste(messages, collapse = " | ") else ""
  )
  if (!is.null(thread_info)) for (name in names(thread_info))
    row[[name]] <- if (is.null(thread_info[[name]])) NA_integer_ else thread_info[[name]]
  if (!is.null(result)) for (name in names(result))
    row[[name]] <- if (is.null(result[[name]])) NA else result[[name]]
  if (file.exists(options$output) && !identical(names(read.csv(options$output, nrows = 0)), names(row)))
    stop("Existing results file has different columns; choose a new --output filename.")
  write.table(row, options$output, sep = ",", row.names = FALSE,
               col.names = !file.exists(options$output), append = file.exists(options$output), na = "NA")
  cat(sprintf("  %s; sampling %.3f s (%.6f s/iteration); fit %.3f s; peak RSS %.0f MiB\n",
              status, row$sampling_seconds, row$sampling_seconds_per_iteration,
              row$fit_seconds, row$peak_rss_mib))
  cat(sprintf("  BLAS reported before/after: %s/%s (%s)\n",
              row$blas_threads_before, row$blas_threads_after, row$blas_thread_check))
  if (status == "error") cat(row$error, "\n")
}
cat("Results appended to", normalizePath(options$output), "\n")


==> anc/simulation.R <==
# Figure 1 and Appendix S1: one population, three observation settings.
# Prepared and reviewed with assistance from OpenAI Codex (GPT-6).
# Requires stLMM 0.0.5 with the CAR graph-support fix; see README.txt.

library(tidyverse)
library(stLMM)
library(patchwork)

# Exponential covariance and multivariate normal draws.
exp_cov <- function(coords, sigma_sq, phi) {
  sigma_sq * exp(-phi * as.matrix(dist(as.matrix(coords))))
}
rmvnorm <- function(mean, Sigma) {
  z <- matrix(rnorm(length(mean)), nrow = 1)
  as.numeric(sweep(z %*% chol(Sigma), 2, mean, "+")[1, ])
}

setting_labels <- c(nngp = "Point-referenced observations",
                    unit_car = "Point observations by area",
                    direct_car = "Direct area estimates")
process_labels <- c(nngp = "NNGP", unit_car = "CAR", direct_car = "CAR")
model_labels <- setNames(paste0(setting_labels, " (", process_labels, ")"),
                        names(setting_labels))


# Generate the population and sample ----
set.seed(1)


# 1. Choose the population, sample, and spatial process settings.
N <- 1000
n_sample <- 200
n_side <- 10                         # 10 x 10 reporting areas
beta_0 <- 5
sigma_sq <- 1                       # spatial process variance
phi <- -log(0.05) / 0.5             # correlation is 0.05 at distance 0.5
tau_sq <- 0.25                       # independent unit-level variance


# 2. Generate random population locations inside the unit square.
# Area IDs increase from left to right, then from bottom to top.
population <- tibble(
  unit_id = seq_len(N),
  coord_x = runif(N),
  coord_y = runif(N)
) |>
  mutate(area_id = 1L + floor(n_side * coord_x) + n_side * floor(n_side * coord_y))

areas <- expand_grid(area_y = 0:(n_side - 1), area_x = 0:(n_side - 1)) |>
  mutate(
    area_id = row_number(),
    xmin = area_x / n_side, xmax = (area_x + 1) / n_side,
    ymin = area_y / n_side, ymax = (area_y + 1) / n_side
  )

# 3. Draw from the exponential GP.
C <- exp_cov(
  coords = population |> select(coord_x, coord_y),
  sigma_sq = sigma_sq,
  phi = phi
)

population$w_true <- rmvnorm(mean = rep(0, N), Sigma = C)
population <- population |>
  mutate(
    mu_true = beta_0 + w_true,
    epsilon = rnorm(N, sd = sqrt(tau_sq)),
    y = mu_true + epsilon
  )

# 4. Select a simple random sample without replacement from this population.
# All three settings use the same sampled responses.
sample_ids <- sample(population$unit_id, size = n_sample, replace = FALSE)
population <- population |> mutate(sampled = unit_id %in% sample_ids)
observed <- population |> filter(sampled)

# 5. Compute the true means for evaluating later predictions.
# The primary target is the realized population mean (y), including the nugget.
# The latent mean (mu_true) is retained as a separate diagnostic quantity.
area_truth <- population |>
  summarise(N_area = n(), mu_true = mean(mu_true), y_true = mean(y), .by = area_id)

domain_truth <- population |>
  summarise(N = n(), mu_true = mean(mu_true), y_true = mean(y))

areas <- areas |> left_join(area_truth, by = "area_id")

# 6. Construct the direct estimates from sampled values only.
# Estimate the sampling variance as v_hat = s^2 / n.
# A singleton supplies a sample mean but cannot supply a sample variance.
direct <- observed |>
  summarise(n_sample = n(), y_hat = mean(y), v_hat = var(y) / n(), .by = area_id)

direct <- areas |>
  select(area_id) |>
  left_join(direct, by = "area_id") |>
  mutate(
    n_sample = replace_na(n_sample, 0L),
    variance_available = n_sample >= 2L,
    status = case_when(
      n_sample == 0L ~ "No observations",
      n_sample == 1L ~ "One observation",
      TRUE ~ "Two or more observations"
    )
  )

# 7. Prepare data for the three observation settings.
# Missing responses remain prediction targets. Truth is stored separately.
population_data <- population |>
  transmute(unit_id, area_id, coord_x, coord_y, y = if_else(sampled, y, NA_real_))
point_in_area_data <- population_data |>
  filter(!is.na(y)) |> select(unit_id, area_id, y)
# 'direct' has only area IDs, sample counts, estimates, and variance information.

# Prepare the fitting data and sampler settings ----
n_samples <- 6000
burn <- 2000
n_chains <- 4
thin_prediction <- 10

area_polygons <- sf::st_sf(
  area_id = areas$area_id,
  geometry = sf::st_make_grid(cellsize = 1 / n_side,
                             n = c(n_side, n_side), offset = c(0, 0))
)
g <- car_graph(area_polygons, id = "area_id")
point_data <- population_data |> filter(!is.na(y)) |> select(coord_x, coord_y, y)

# A singleton mean has no estimable sampling variance. Its graph node is retained with a missing response.
direct_area_data <- direct |>
  transmute(area_id,
            y_hat = if_else(variance_available & is.finite(v_hat) & v_hat > 0,
                        y_hat, NA_real_),
            v_hat)

# Fit point-referenced observations ----
# 200 rows: coord_x, coord_y, y. Unsampled locations enter at prediction.
fit_nngp <- stLMM(
  y ~ nngp(coord_x, coord_y, m = 15, cov_model = "exp"),
  data = point_data,
  priors = list(
    beta = normal(0, 10),
    resid = list(tau_sq = half_t(df = 3, scale = 1)),
    nngp_1 = list(sigma_sq = half_t(df = 3, scale = 1), phi = uniform(1, 30))
  ),
  n_samples = n_samples, chains = n_chains, chain_control = list(seed = 1),
  n_omp_threads = 1, verbose = FALSE
)

# Fit point observations by area ----
# 200 rows: unit_id, area_id, y. The graph retains all 100 area effects.
fit_unit_car <- stLMM(
  y ~ car(area_id, graph = g, car_model = "leroux"),
  data = point_in_area_data,
  priors = list(
    beta = normal(0, 10),
    resid = list(tau_sq = half_t(df = 3, scale = 1)),
    car_1 = list(sigma_sq = half_t(df = 3, scale = 1), rho = uniform(0, 0.99))
  ),
  n_samples = n_samples, chains = n_chains, chain_control = list(seed = 1),
  n_omp_threads = 1, verbose = FALSE
)

# Fit direct area estimates ----
# 100 rows: area_id, y_hat, v_hat. The 37 missing responses remain in the data.
fit_direct_car <- stLMM(
  y_hat ~ car(area_id, graph = g, car_model = "leroux") +
    resid(model = "fixed", variance = v_hat),
  data = direct_area_data,
  priors = list(
    beta = normal(0, 10),
    car_1 = list(sigma_sq = half_t(df = 3, scale = 1), rho = uniform(0, 0.99))
  ),
  n_samples = n_samples, chains = n_chains, chain_control = list(seed = 1),
  n_omp_threads = 1, verbose = FALSE
)

# Recover latent processes and predict unsampled units ----
posterior_sub_sample <- list(start = burn + 1L, thin = thin_prediction)
new_points <- population_data |> filter(is.na(y)) |> select(-y)
set.seed(1)

# Point-referenced observations.
rec_nngp <- recover(fit_nngp, sub_sample = posterior_sub_sample)
pred_nngp <- predict(
  rec_nngp, newdata = new_points, y_samples = TRUE,
  joint = TRUE, joint_method = "vecchia", pred_m = 15,
  return_w_samples = FALSE
)
y_draws_nngp <- as.matrix(as_samples(pred_nngp, sample = "y",
                                   metadata = FALSE))

# Point observations by area.
rec_unit_car <- recover(fit_unit_car, sub_sample = posterior_sub_sample)
pred_unit_car <- predict(
  rec_unit_car, newdata = new_points |> select(unit_id, area_id),
  y_samples = TRUE, return_w_samples = FALSE
)
y_draws_unit_car <- as.matrix(as_samples(pred_unit_car, sample = "y",
                                       metadata = FALSE))

# Direct area estimates.
rec_direct_car <- recover(fit_direct_car, sub_sample = posterior_sub_sample)
area_draws_direct_car <- as.matrix(as_samples(
  fitted(rec_direct_car, summary = FALSE), metadata = FALSE))

# Aggregate unit responses to areas and the domain ----
missing_ids <- which(is.na(population_data$y))
observed_ids <- which(!is.na(population_data$y))
y_draws <- list(nngp = y_draws_nngp, unit_car = y_draws_unit_car)

area_draws <- map(y_draws, function(x) {
  # Complete each population draw with the known sampled responses.
  population_draws <- matrix(NA_real_, nrow(x), nrow(population_data))
  population_draws[, missing_ids] <- x
  population_draws[, observed_ids] <- rep(population_data$y[observed_ids],
                                         each = nrow(x))
  area_means <- vapply(areas$area_id, function(a) {
    rowMeans(population_draws[, population_data$area_id == a, drop = FALSE])
  }, numeric(nrow(population_draws)))

  # Check that the two ways of aggregating to the domain agree.
  stopifnot(isTRUE(all.equal(rowMeans(population_draws),
    drop(area_means %*% (areas$N_area / N)), check.attributes = FALSE)))
  area_means
})
area_draws$direct_car <- area_draws_direct_car

domain_draws <- map(area_draws, function(x) drop(x %*% (areas$N_area / N)))

# Summarize predictions and check the chains ----
area_summary <- imap_dfr(area_draws, function(x, model) {
  tibble(model, area_id = areas$area_id, mean = colMeans(x),
         lower = apply(x, 2, quantile, 0.025), upper = apply(x, 2, quantile, 0.975))
}) |>
  left_join(areas |> select(area_id, N_area, truth = y_true), by = "area_id") |>
  left_join(direct |> select(area_id, n_sample, status), by = "area_id")
domain_summary <- imap_dfr(domain_draws, function(x, model) {
  tibble(model, mean = mean(x), lower = quantile(x, 0.025), upper = quantile(x, 0.975),
         truth = domain_truth$y_true)
})
area_errors <- area_summary |>
  summarise(rmse = sqrt(mean((mean - truth)^2)), bias = mean(mean - truth),
            mean_interval_width = mean(upper - lower),
            areas_containing_truth = sum(lower <= truth & truth <= upper), .by = model)

# Parameter summaries and coda diagnostics use all post-burn draws across chains, without thinning.
fits <- list(nngp = fit_nngp, unit_car = fit_unit_car, direct_car = fit_direct_car)
diagnostics <- imap_dfr(fits, function(fit, model) {
  s <- summary(fit, burn = burn)
  as_tibble(s$parameters, rownames = "variable") |>
    transmute(variable, mean, lower = q2.5, upper = q97.5) |>
    left_join(as_tibble(s$diagnostics), by = c("variable" = "parameter")) |>
    mutate(model = model, .before = 1)
})

# Record the simulation settings alongside the computed summaries.
simulation_settings <- list(
  N = N, n_sample = n_sample, n_areas = nrow(areas), beta_0 = beta_0,
  sigma_sq = sigma_sq, phi = phi, tau_sq = tau_sq,
  unsampled = sum(direct$n_sample == 0), singleton = sum(direct$n_sample == 1),
  usable_direct = sum(!is.na(direct_area_data$y_hat)), n_chains = n_chains,
  n_samples = n_samples, burn = burn, population_mean = domain_truth$y_true,
  version = as.character(packageVersion("stLMM"))
)

# Table S1: errors over the 100 population area means.
cat("\nTable S1: area prediction summaries\n")
area_errors |>
  mutate(model = unname(setting_labels[model])) |>
  print(n = Inf, width = Inf)

cat("\nWhole-population estimates and 95% intervals (Figure 1 subtitles)\n")
domain_summary |>
  mutate(model = unname(setting_labels[model])) |>
  print(n = Inf, width = Inf)

# Table S2: summary() uses coda for R-hat and ESS across the four chains.
for (model_name in names(setting_labels)) {
  cat("\nTable S2:", setting_labels[[model_name]], "\n")
  diagnostics |>
    filter(model == model_name) |>
    select(-model) |>
    print(n = Inf, width = Inf)
}


# Build Figure 1: population, observations, predictions, and comparisons ----
direct_map <- areas |> left_join(direct, by = "area_id")

value_limits <- range(population$y, population$mu_true, area_summary$mean)
value_colors <- colorRampPalette(c(
  "#021326", "#053059", "#105185", "#236B90", "#327B88", "#408A7F",
  "#539A74", "#70B369", "#A6D278", "#DCE6AD", "#FCF3D8"
), space = "Lab")(200)
unsampled_color <- "#C6CDD2"
outline_color <- "#263E4E"

theme_set(theme_bw(base_size = 11) + theme(
  legend.position = "bottom",
  plot.title = element_text(face = "bold", size = 16, color = outline_color),
  plot.caption = element_text(color = "#52636F", hjust = 0, size = 9)
))
map_theme <- theme(
  panel.grid = element_blank(),
  panel.border = element_rect(color = "#AEBAC2", linewidth = 0.4),
  axis.title = element_blank(),
  axis.text = element_text(color = "#52636F"),
  axis.ticks = element_line(color = "#AEBAC2", linewidth = 0.3),
  plot.title = element_text(face = "bold", color = outline_color, size = 12),
  plot.subtitle = element_text(color = "#52636F", size = 10),
  legend.position = "bottom"
)

map_style <- list(
  coord_equal(xlim = c(0, 1), ylim = c(0, 1), expand = FALSE),
  scale_x_continuous(breaks = c(0, 0.5, 1)),
  scale_y_continuous(breaks = c(0, 0.5, 1)),
  scale_fill_gradientn(
    colors = value_colors, limits = value_limits, na.value = "#E9EDEF",
    name = "Response", guide = guide_colorbar(barwidth = grid::unit(65, "mm"),
                                            barheight = grid::unit(3, "mm"))
  ),
  map_theme
)

area_grid <- geom_rect(
  data = areas, aes(xmin = xmin, xmax = xmax, ymin = ymin, ymax = ymax),
  fill = NA, color = "#DAE1E5", linewidth = 0.25, inherit.aes = FALSE
)

# First row: population truth, including the distinction between mu and y.
p_latent <- ggplot(population, aes(coord_x, coord_y)) +
  area_grid +
  geom_point(aes(fill = mu_true), shape = 21, size = 1.65,
             color = outline_color, stroke = 0.12) +
  map_style +
  labs(title = "A  Latent mean", subtitle = "Intercept + spatial GP")

p_population <- ggplot(population, aes(coord_x, coord_y)) +
  area_grid +
  geom_point(aes(fill = y), shape = 21, size = 1.65,
             color = outline_color, stroke = 0.12) +
  map_style +
  labs(title = "B  Full population", subtitle = "Latent mean + unit-level variation")

p_area_truth <- ggplot(areas) +
  geom_rect(aes(xmin = xmin, xmax = xmax, ymin = ymin, ymax = ymax, fill = y_true),
            color = "white", linewidth = 0.3) +
  map_style +
  labs(title = "C  True area means", subtitle = "Means of realized population values")

# Second row, point-referenced observations: exact coordinates are available.
p_points <- ggplot() +
  area_grid +
  geom_point(data = population |> filter(!sampled), aes(coord_x, coord_y),
             color = unsampled_color, size = 0.85) +
  geom_point(data = population |> filter(sampled), aes(coord_x, coord_y, fill = y),
             shape = 21, size = 2, color = outline_color, stroke = 0.25) +
  map_style +
  labs(title = paste("A", setting_labels[["nngp"]]), subtitle = "Exact coordinates + individual responses")

# Point observations by area: arrange units schematically within areas.
# Fill from the lower left with observed units, followed by unsampled units.
# Gray symbols show unsampled units in the population frame, not their coordinates.
area_display <- population_data |>
  select(unit_id, area_id, y) |>
  left_join(areas |> select(area_id, xmin, xmax, ymin, ymax), by = "area_id") |>
  arrange(area_id, is.na(y), unit_id) |>
  group_by(area_id) |>
  mutate(
    slot = row_number() - 1L,
    n_columns = ceiling(sqrt(n())),
    n_rows = ceiling(n() / n_columns),
    display_x = xmin + (xmax - xmin) * (0.12 + 0.76 * ((slot %% n_columns + 0.5) / n_columns)),
    display_y = ymin + (ymax - ymin) * (0.12 + 0.76 * ((slot %/% n_columns + 0.5) / n_rows))
  ) |>
  ungroup()

p_areas <- ggplot() +
  area_grid +
  geom_point(data = area_display |> filter(is.na(y)), aes(display_x, display_y),
             color = unsampled_color, size = 0.85) +
  geom_point(data = area_display |> filter(!is.na(y)), aes(display_x, display_y, fill = y),
             shape = 21, size = 2, color = outline_color, stroke = 0.25) +
  map_style +
  labs(title = paste("B", setting_labels[["unit_car"]]), subtitle = "Area membership + individual responses")

# Direct area estimates: circles identify singleton means with missing variances.
p_direct <- ggplot(direct_map) +
  geom_rect(aes(xmin = xmin, xmax = xmax, ymin = ymin, ymax = ymax, fill = y_hat),
            color = "white", linewidth = 0.3) +
  geom_point(data = direct_map |> filter(n_sample == 1L),
             aes((xmin + xmax) / 2, (ymin + ymax) / 2),
             shape = 1, size = 2.2, stroke = 0.6, color = outline_color) +
  map_style +
  labs(title = paste("C", setting_labels[["direct_car"]]), subtitle = "Sample means + estimated sampling variances")

# 1. Map area means for every model, including the aggregated NNGP predictions.
# This gives all three maps the same reporting support and prediction target.
prediction_maps <- imap(model_labels, function(label, model) {
  map_data <- areas |>
    left_join(area_summary |> filter(.data$model == .env$model), by = "area_id")
  domain <- domain_summary |> filter(.data$model == .env$model)
  ggplot(map_data) +
    geom_rect(aes(xmin = xmin, xmax = xmax, ymin = ymin, ymax = ymax, fill = mean),
              color = "white", linewidth = 0.3) +
    map_style +
    labs(title = setting_labels[[model]],
         subtitle = sprintf("%s; domain mean: %.2f [%.2f, %.2f]",
                            process_labels[[model]], domain$mean, domain$lower, domain$upper))
})

# 2. Fourth row: compare predictions with the known area means.
# The intervals describe uncertainty in each realized area mean.
scatter_limits <- range(area_summary$truth, area_summary$lower,
                        area_summary$upper)
status_colors <- c("No observations" = "#A56C45", "One observation" = "#539A74",
                   "Two or more observations" = "#236B90")
status_shapes <- c("No observations" = 17, "One observation" = 1,
                   "Two or more observations" = 16)

prediction_scatters <- imap(model_labels, function(label, model) {
  scatter_data <- area_summary |> filter(.data$model == .env$model)
  ggplot(scatter_data, aes(truth, mean, color = status, shape = status)) +
    geom_abline(slope = 1, intercept = 0, color = "#AEBAC2", linetype = 2) +
    geom_linerange(aes(ymin = lower, ymax = upper), linewidth = 0.35, alpha = 0.55) +
    geom_point(size = 1.8, stroke = 0.5) +
    coord_equal(xlim = scatter_limits, ylim = scatter_limits) +
    scale_color_manual(values = status_colors, name = "Sample information") +
    scale_shape_manual(values = status_shapes, name = "Sample information") +
    labs(title = setting_labels[[model]], subtitle = process_labels[[model]],
         x = "True area mean", y = "Predicted area mean") +
    theme(panel.grid.minor = element_blank(),
          plot.title = element_text(size = 12), legend.position = "bottom")
})

# 3. Assemble Figure 1.
# The first row describes one shared population; the lower columns identify models.
truth_row <- list(
  p_latent + labs(title = "A  Latent mean", subtitle = NULL),
  p_population + labs(title = "B  Full population", subtitle = NULL),
  p_area_truth + labs(title = "C  True area means", subtitle = NULL)
)
observation_row <- list(
  p_points + labs(title = paste("D", setting_labels[["nngp"]]), subtitle = NULL),
  p_areas + labs(title = paste("E", setting_labels[["unit_car"]]), subtitle = NULL),
  p_direct + labs(title = paste("F", setting_labels[["direct_car"]]), subtitle = NULL)
)
prediction_row <- imap(prediction_maps, function(p, model) {
  letter <- c(nngp = "G", unit_car = "H", direct_car = "I")[[model]]
  p + labs(title = paste(letter, setting_labels[[model]]))
})
scatter_row <- imap(prediction_scatters, function(p, model) {
  letter <- c(nngp = "J", unit_car = "K", direct_car = "L")[[model]]
  p + labs(title = paste(letter, setting_labels[[model]]))
})


figure_1 <- wrap_plots(c(truth_row, observation_row, prediction_row, scatter_row),
                        ncol = 3, guides = "collect")

# Build Figure S1: parameter traces ----
figure_S1 <- imap_dfr(fits, function(fit, model) {
  as_samples(fit, burn = burn, thin = 10) |>
    pivot_longer(-c(.chain, .iteration), names_to = "parameter", values_to = "value") |>
    mutate(panel = paste(setting_labels[model], process_labels[model], parameter, sep = "\n"))
}) |>
  ggplot(aes(.iteration, value, color = factor(.chain))) +
  geom_line(linewidth = 0.2, alpha = 0.65) +
  facet_wrap(~ panel, scales = "free_y", ncol = 3) +
  scale_color_manual(values = rev(hcl.colors(200, "Spectral"))[c(25, 65, 145, 180)], name = "Chain") +
  labs(x = "Retained MCMC iteration", y = NULL) +
  theme(strip.text = element_text(size = 9), panel.grid.minor = element_blank())

if (interactive()) {
  print(figure_1)
  print(figure_S1)
}

print(sessionInfo())


==> anc/timing.R <==
# Appendix S2: sampling time and memory across the three observation settings.
# Prepared and reviewed with assistance from OpenAI Codex (GPT-6).

library(tidyverse)
library(patchwork)

# 1. Read and summarize the saved trials --------------------------------------
# Each row is one completed trial.
# n_observed counts responses in the likelihood; q counts spatial effects.
# n_units counts individual measurements before any aggregation to area means.
trials <- read_csv("timing_trials.csv", show_col_types = FALSE)

# The main trials have 20 post-warmup iterations; sampling costs are scaled to minutes per 1,000 iterations of one chain.
# This is a change of units, not an estimate of time to convergence.
# Memory is the peak for the whole worker, including data preparation.
timing_summary <- trials |>
  filter(iterations == 20) |>
  group_by(suite, case, model, n_units, n_observed, q, threads) |>
  summarise(
    repeats = n(),
    minutes_1000 = median(sampling_seconds / iterations) * 1000 / 60,
    lower_minutes_1000 = min(sampling_seconds / iterations) * 1000 / 60,
    upper_minutes_1000 = max(sampling_seconds / iterations) * 1000 / 60,
    peak_gib = max(peak_rss_mib) / 1024,
    .groups = "drop"
  )

# Repeated trials form the curves; stress tests are separate diamonds.
# Both figures use one OpenMP thread. All trials used one BLAS thread.
scaling <- timing_summary |> filter(!suite %in% c("stress", "additional_stress"))
large_trials <- timing_summary |> filter(suite %in% c("stress", "additional_stress"))
by_support <- scaling |>
  filter(suite %in% c("nngp_scaling", "car_areas"), threads == 1)
by_observations <- scaling |> filter(suite == "car_observations", threads == 1)

# Print the values underlying Figures S2-S3, including those quoted in S2.
cat("\nOne-thread results: minutes per 1,000 iterations and peak memory (GiB)\n")
timing_summary |>
  filter(threads == 1) |>
  select(suite, case, q, n_units, n_observed, repeats,
         minutes_1000, lower_minutes_1000, upper_minutes_1000, peak_gib) |>
  as.data.frame() |>
  print(row.names = FALSE, digits = 6)

# 2. Figure S2: increasing spatial process dimension --------------------------
setting_names <- c(nngp = "Point-referenced observations",
                   unit_car = "Point observations by area",
                   direct_car = "Direct area estimates")
model_colors <- c(nngp = "#236B90", unit_car = "#408A7F", direct_car = "#779D48")
models <- names(setting_names)
panel_subtitles <- c("NNGP at observation locations", "CAR; point observations used directly",
                     "CAR; point observations summarized by area")
x_labels <- c("Observation locations (q)", "Areas (q)", "Areas (q)")

theme_set(theme_bw(base_size = 11) + theme(
  panel.grid.minor = element_blank(),
  panel.grid.major = element_line(color = "#E6ECEF", linewidth = 0.3),
  panel.border = element_rect(color = "#ADBCC3", linewidth = 0.4),
  plot.title = element_text(face = "bold", color = "#263E4E", size = 11),
  plot.subtitle = element_text(color = "#52636F", size = 9),
  legend.position = "bottom"
))
support_axis <- scale_x_log10(
  limits = c(750, 8e6), breaks = c(1e3, 1e4, 1e5, 1e6, 5e6),
  labels = c("1k", "10k", "100k", "1m", "5m"), expand = c(0, 0)
)

make_panel <- function(i, memory = FALSE) {
  model_id <- models[i]
  metric <- if (memory) "peak_gib" else "minutes_1000"
  d <- by_support |> filter(model == model_id)
  large <- large_trials |> filter(model == model_id)
  p <- ggplot(d, aes(q, .data[[metric]]))
  if (memory) {
    p <- p + scale_y_log10(limits = c(0.15, max(40, large_trials$peak_gib * 2)),
                          breaks = c(0.2, 1, 5, 20, 100),
                          labels = c("0.2", "1", "5", "20", "100")) +
      labs(y = if (i == 1) "Peak worker memory (GiB)" else NULL)
  } else {
    p <- p + geom_linerange(aes(ymin = lower_minutes_1000, ymax = upper_minutes_1000),
                            color = model_colors[[model_id]], linewidth = 0.5) +
      scale_y_log10(limits = c(0.005, max(600, large_trials$minutes_1000 * 2.5)),
                    breaks = c(0.01, 0.1, 1, 10, 100, 1000),
                    labels = c("0.01", "0.1", "1", "10", "100", "1000")) +
      labs(y = if (i == 1) "Sampling time\n(min per 1,000 iterations)" else NULL)
  }
  p <- p + geom_line(color = model_colors[[model_id]], linewidth = 0.65) +
    geom_point(aes(shape = "Main size series"), color = model_colors[[model_id]], size = 2.2) +
    geom_point(data = large, aes(shape = "Stress tests"), size = 3,
               color = model_colors[[model_id]]) +
    scale_shape_manual(NULL, values = c("Main size series" = 16, "Stress tests" = 18)) +
    guides(shape = guide_legend(override.aes = list(color = "#52636F", size = 2.7))) +
    support_axis +
    labs(title = paste(LETTERS[i + if (memory) 3 else 0], setting_names[[model_id]]),
         subtitle = panel_subtitles[i], x = x_labels[i])
  if (model_id != "nngp") {
    curve_label <- d |> slice_min(abs(log(q / 1e4)), n = 1)
    p <- p +
      geom_text(data = curve_label, aes(label = paste0(n_units / 1e6, "m obs.")),
                hjust = if (model_id == "direct_car") 1 else 0.5,
                vjust = -1.5, size = 3, color = "#52636F") +
      geom_text(data = large, aes(label = paste0(n_units / 1e6, "m obs.")),
                hjust = 1.15, vjust = -0.25, size = 3, color = "#52636F")
  }
  p
}
time_panels <- map(1:3, make_panel)
memory_panels <- map(1:3, function(i) make_panel(i, memory = TRUE))
figure_S2 <- wrap_plots(c(time_panels, memory_panels), ncol = 3, guides = "collect")

# 3. Figure S3: more individual observations, with 10,000 areas fixed ----------
observation_panels <- map(c("minutes_1000", "peak_gib"), function(metric) {
  p <- ggplot(by_observations, aes(n_observed, .data[[metric]]))
  if (metric == "minutes_1000") {
    p <- p + geom_linerange(aes(ymin = lower_minutes_1000, ymax = upper_minutes_1000),
                            linewidth = 0.5, color = model_colors[["unit_car"]])
  }
  p + geom_line(linewidth = 0.65, color = model_colors[["unit_car"]]) +
    geom_point(size = 2.2, color = model_colors[["unit_car"]]) +
    scale_x_log10(breaks = c(1e5, 3e5, 1e6, 3e6, 5e6),
                  labels = c("100k", "300k", "1m", "3m", "5m")) +
    scale_y_log10() +
    labs(title = if (metric == "minutes_1000") "A  Sampling time" else "B  Peak worker memory",
         subtitle = "Point observations by area: CAR with 10,000 areas fixed",
         x = "Individual observations (n)",
         y = if (metric == "minutes_1000") "Sampling time\n(min per 1,000 iterations)" else "Peak worker memory (GiB)")
})
figure_S3 <- wrap_plots(observation_panels, ncol = 2)

if (interactive()) {
  print(figure_S2)
  print(figure_S3)
}

# 4. Thread comparison and the longer-run check documented in the README ------
# A speedup above one means that 16 OpenMP threads were faster than one.
thread_comparison <- scaling |>
  select(suite, case, model, q, n_observed, threads, minutes_1000) |>
  pivot_wider(names_from = threads, values_from = minutes_1000, names_prefix = "omp_") |>
  mutate(speedup = omp_1 / omp_16)
cat("\nThread comparison: minutes per 1,000 iterations and speedup\n")
print(as.data.frame(thread_comparison), row.names = FALSE, digits = 6)

# Keep the 200-iteration checks separate from the 20-iteration figure data.
longer <- trials |> filter(iterations == 200)
length_check <- trials |>
  filter(case %in% unique(longer$case)) |>
  group_by(case, threads, iterations) |>
  summarise(seconds = median(sampling_seconds / iterations), .groups = "drop") |>
  pivot_wider(names_from = iterations, values_from = seconds, names_prefix = "iter_") |>
  mutate(percent_change = 100 * (iter_200 / iter_20 - 1))
cat("\nRun-length check: seconds per iteration and percentage change\n")
print(as.data.frame(length_check), row.names = FALSE, digits = 6)
cat(sprintf("Maximum absolute change: %.1f%%\n", max(abs(length_check$percent_change))))

print(sessionInfo())


==> anc/timing_trials.csv <==
run_id,suite,case,model,n_units,n_observed,q,threads,repeat_id,iterations,sampling_seconds,peak_rss_mib
20261106T151005_3379130,nngp_scaling,nngp_30k,nngp,30000,30000,30000,1,1,20,3.425273468,425.5
20261106T151005_3379130,nngp_scaling,nngp_1k,nngp,1000,1000,1000,1,1,20,0.04917052,197.65625
20261106T151005_3379130,nngp_scaling,nngp_30k,nngp,30000,30000,30000,16,3,20,2.66840682,426.7734375
20261106T151005_3379130,nngp_scaling,nngp_100k,nngp,100000,100000,100000,16,2,20,10.957994649,1080.7421875
20261106T151005_3379130,nngp_scaling,nngp_100k,nngp,100000,100000,100000,16,1,20,11.017813675,1080.8984375
20261106T151005_3379130,nngp_scaling,nngp_3k,nngp,3000,3000,3000,1,2,20,0.175580931,218.25
20261106T151005_3379130,nngp_scaling,nngp_200k,nngp,200000,200000,200000,1,2,20,31.943406906,2086.1875
20261106T151005_3379130,nngp_scaling,nngp_10k,nngp,10000,10000,10000,1,3,20,0.749325487,266.90234375
20261106T151005_3379130,nngp_scaling,nngp_1k,nngp,1000,1000,1000,16,2,20,0.024305712,198.63671875
20261106T151005_3379130,nngp_scaling,nngp_100k,nngp,100000,100000,100000,16,3,20,11.070652933,1080.8203125
20261106T151005_3379130,nngp_scaling,nngp_10k,nngp,10000,10000,10000,16,2,20,0.489408618,268.86328125
20261106T151005_3379130,nngp_scaling,nngp_3k,nngp,3000,3000,3000,1,3,20,0.175581895,219.1640625
20261106T151005_3379130,nngp_scaling,nngp_30k,nngp,30000,30000,30000,16,1,20,2.631629149,426.9375
20261106T151005_3379130,nngp_scaling,nngp_30k,nngp,30000,30000,30000,16,2,20,2.630737352,426.7890625
20261106T151005_3379130,nngp_scaling,nngp_1k,nngp,1000,1000,1000,16,3,20,0.024332324,198.609375
20261106T151005_3379130,nngp_scaling,nngp_200k,nngp,200000,200000,200000,16,2,20,26.768828539,2087.34765625
20261106T151005_3379130,nngp_scaling,nngp_1k,nngp,1000,1000,1000,16,1,20,0.024317271,198.6640625
20261106T151005_3379130,nngp_scaling,nngp_10k,nngp,10000,10000,10000,16,1,20,0.492829611,268.6875
20261106T151005_3379130,nngp_scaling,nngp_10k,nngp,10000,10000,10000,1,2,20,0.736494895,266.91796875
20261106T151005_3379130,nngp_scaling,nngp_100k,nngp,100000,100000,100000,1,1,20,13.811258878,1090.44140625
20261106T151005_3379130,nngp_scaling,nngp_30k,nngp,30000,30000,30000,1,3,20,3.464378637,426.0390625
20261106T151005_3379130,nngp_scaling,nngp_30k,nngp,30000,30000,30000,1,2,20,3.425315928,425.94921875
20261106T151005_3379130,nngp_scaling,nngp_10k,nngp,10000,10000,10000,16,3,20,0.493526744,268.90625
20261106T151005_3379130,nngp_scaling,nngp_100k,nngp,100000,100000,100000,1,2,20,13.784315534,1090.484375
20261106T151005_3379130,nngp_scaling,nngp_1k,nngp,1000,1000,1000,1,2,20,0.04941408,197.6328125
20261106T151005_3379130,nngp_scaling,nngp_3k,nngp,3000,3000,3000,1,1,20,0.176058839,219.36328125
20261106T151005_3379130,nngp_scaling,nngp_1k,nngp,1000,1000,1000,1,3,20,0.049695475,197.6875
20261106T151005_3379130,nngp_scaling,nngp_200k,nngp,200000,200000,200000,1,3,20,32.110683148,2086.29296875
20261106T151005_3379130,nngp_scaling,nngp_200k,nngp,200000,200000,200000,16,3,20,26.718690718,2089.96875
20261106T151005_3379130,nngp_scaling,nngp_3k,nngp,3000,3000,3000,16,2,20,0.10561547,220.3046875
20261106T151005_3379130,nngp_scaling,nngp_100k,nngp,100000,100000,100000,1,3,20,13.745868774,1090.30078125
20261106T151005_3379130,nngp_scaling,nngp_3k,nngp,3000,3000,3000,16,1,20,0.108528861,219.04296875
20261106T151005_3379130,nngp_scaling,nngp_10k,nngp,10000,10000,10000,1,1,20,0.755518612,267.06640625
20261106T151005_3379130,nngp_scaling,nngp_3k,nngp,3000,3000,3000,16,3,20,0.105933443,220.23046875
20261106T151005_3379130,nngp_scaling,nngp_200k,nngp,200000,200000,200000,16,1,20,26.747207154,2087.30078125
20261106T151005_3379130,nngp_scaling,nngp_200k,nngp,200000,200000,200000,1,1,20,31.966230744,2086.203125
20261106T151908_3400277,car_observations,car_5m,unit_car,5000000,5000000,10000,1,3,20,4.363908246,2097.38671875
20261106T151908_3400277,car_observations,car_3m,unit_car,3000000,3000000,10000,1,1,20,1.890834075,1250.4921875
20261106T151908_3400277,car_observations,car_300k,unit_car,300000,300000,10000,16,1,20,0.29007484100000003,328.375
20261106T151908_3400277,car_observations,car_100k,unit_car,100000,100000,10000,1,1,20,0.200006779,247.2109375
20261106T151908_3400277,car_observations,car_300k,unit_car,300000,300000,10000,1,1,20,0.289874755,328.36328125
20261106T151908_3400277,car_observations,car_1m,unit_car,1000000,1000000,10000,1,3,20,0.718634708,537.66015625
20261106T151908_3400277,car_observations,car_100k,unit_car,100000,100000,10000,1,2,20,0.201450802,247.41796875
20261106T151908_3400277,car_observations,car_3m,unit_car,3000000,3000000,10000,1,2,20,1.872448442,1250.51953125
20261106T151908_3400277,car_observations,car_1m,unit_car,1000000,1000000,10000,16,2,20,0.721084721,537.625
20261106T151908_3400277,car_observations,car_3m,unit_car,3000000,3000000,10000,16,2,20,1.871307289,1250.55078125
20261106T151908_3400277,car_observations,car_300k,unit_car,300000,300000,10000,16,3,20,0.291242597,328.2734375
20261106T151908_3400277,car_observations,car_5m,unit_car,5000000,5000000,10000,16,1,20,4.330374799,2097.375
20261106T151908_3400277,car_observations,car_5m,unit_car,5000000,5000000,10000,16,3,20,4.346658444,2097.3828125
20261106T151908_3400277,car_observations,car_100k,unit_car,100000,100000,10000,1,3,20,0.199444078,247.140625
20261106T151908_3400277,car_observations,car_1m,unit_car,1000000,1000000,10000,16,3,20,0.737639879,537.6953125
20261106T151908_3400277,car_observations,car_3m,unit_car,3000000,3000000,10000,16,1,20,1.914117235,1250.49609375
20261106T151908_3400277,car_observations,car_5m,unit_car,5000000,5000000,10000,1,1,20,4.335076497,2097.31640625
20261106T151908_3400277,car_observations,car_300k,unit_car,300000,300000,10000,1,3,20,0.290834424,328.55078125
20261106T151908_3400277,car_observations,car_5m,unit_car,5000000,5000000,10000,1,2,20,4.355288799,2097.48828125
20261106T151908_3400277,car_observations,car_300k,unit_car,300000,300000,10000,1,2,20,0.289107095,328.3046875
20261106T151908_3400277,car_observations,car_1m,unit_car,1000000,1000000,10000,1,2,20,0.724617865,537.78515625
20261106T151908_3400277,car_observations,car_300k,unit_car,300000,300000,10000,16,2,20,0.292491496,328.30859375
20261106T151908_3400277,car_observations,car_100k,unit_car,100000,100000,10000,16,3,20,0.200015258,247.16015625
20261106T151908_3400277,car_observations,car_1m,unit_car,1000000,1000000,10000,16,1,20,0.723201054,537.6328125
20261106T151908_3400277,car_observations,car_100k,unit_car,100000,100000,10000,16,1,20,0.200570184,247.16015625
20261106T151908_3400277,car_observations,car_5m,unit_car,5000000,5000000,10000,16,2,20,4.355767327,2097.55859375
20261106T151908_3400277,car_observations,car_3m,unit_car,3000000,3000000,10000,16,3,20,1.870747293,1250.65625
20261106T151908_3400277,car_observations,car_1m,unit_car,1000000,1000000,10000,1,1,20,0.719790683,537.8046875
20261106T151908_3400277,car_observations,car_3m,unit_car,3000000,3000000,10000,1,3,20,1.877762694,1250.66796875
20261106T151908_3400277,car_observations,car_100k,unit_car,100000,100000,10000,16,2,20,0.203190378,247.140625
20261106T152158_3407195,car_areas,fh_nodes_3k,direct_car,1000000,3025,3025,16,3,20,0.036560832,201.60546875
20261106T152158_3407195,car_areas,car_nodes_30k,unit_car,1000000,1000000,29929,1,1,20,1.115588289,601.60546875
20261106T152158_3407195,car_areas,fh_nodes_30k,direct_car,1000000,29929,29929,16,2,20,0.541719824,286.0390625
20261106T152158_3407195,car_areas,car_nodes_1k,unit_car,1000000,1000000,1024,1,1,20,0.529850358,529.4609375
20261106T152158_3407195,car_areas,car_nodes_30k,unit_car,1000000,1000000,29929,16,2,20,1.126546576,601.71875
20261106T152158_3407195,car_areas,car_1m,unit_car,1000000,1000000,10000,1,2,20,0.724829238,537.625
20261106T152158_3407195,car_areas,car_1m,unit_car,1000000,1000000,10000,1,3,20,0.715124728,537.73828125
20261106T152158_3407195,car_areas,car_nodes_30k,unit_car,1000000,1000000,29929,16,1,20,1.119527628,601.640625
20261106T152158_3407195,car_areas,fh_nodes_10k,direct_car,1000000,10000,10000,16,1,20,0.14996362,239.9453125
20261106T152158_3407195,car_areas,car_nodes_1k,unit_car,1000000,1000000,1024,16,3,20,0.50974756,529.59375
20261106T152158_3407195,car_areas,car_1m,unit_car,1000000,1000000,10000,16,2,20,0.734276912,537.61328125
20261106T152158_3407195,car_areas,car_nodes_1k,unit_car,1000000,1000000,1024,1,2,20,0.51174262,529.36328125
20261106T152158_3407195,car_areas,fh_nodes_30k,direct_car,1000000,29929,29929,1,3,20,0.542139483,286.05859375
20261106T152158_3407195,car_areas,car_nodes_3k,unit_car,1000000,1000000,3025,1,3,20,0.575823901,529.76953125
20261106T152158_3407195,car_areas,fh_nodes_1k,direct_car,1000000,1024,1024,1,3,20,0.010948818,198.796875
20261106T152158_3407195,car_areas,fh_nodes_100k,direct_car,1000000,99816,99856,1,1,20,2.715984078,481.046875
20261106T152158_3407195,car_areas,fh_nodes_3k,direct_car,1000000,3025,3025,1,1,20,0.036154564,201.55859375
20261106T152158_3407195,car_areas,fh_nodes_30k,direct_car,1000000,29929,29929,1,1,20,0.544896796,285.8515625
20261106T152158_3407195,car_areas,car_nodes_100k,unit_car,1000000,1000000,99856,16,1,20,3.33104106,786.17578125
20261106T152158_3407195,car_areas,fh_nodes_10k,direct_car,1000000,10000,10000,1,3,20,0.151147353,239.9453125
20261106T152158_3407195,car_areas,fh_nodes_3k,direct_car,1000000,3025,3025,16,2,20,0.040839367,201.36328125
20261106T152158_3407195,car_areas,car_nodes_100k,unit_car,1000000,1000000,99856,1,2,20,3.332856176,787.734375
20261106T152158_3407195,car_areas,fh_nodes_100k,direct_car,1000000,99816,99856,16,2,20,2.702112105,480.96875
20261106T152158_3407195,car_areas,fh_nodes_10k,direct_car,1000000,10000,10000,16,2,20,0.166899248,239.890625
20261106T152158_3407195,car_areas,fh_nodes_1k,direct_car,1000000,1024,1024,16,3,20,0.010934665,198.7109375
20261106T152158_3407195,car_areas,fh_nodes_10k,direct_car,1000000,10000,10000,16,3,20,0.149309372,240.015625
20261106T152158_3407195,car_areas,fh_nodes_3k,direct_car,1000000,3025,3025,1,3,20,0.036977366,201.35546875
20261106T152158_3407195,car_areas,fh_nodes_100k,direct_car,1000000,99816,99856,1,3,20,2.731064966,480.92578125
20261106T152158_3407195,car_areas,fh_nodes_100k,direct_car,1000000,99816,99856,16,1,20,2.713515353,480.9609375
20261106T152158_3407195,car_areas,car_1m,unit_car,1000000,1000000,10000,1,1,20,0.737493244,537.65625
20261106T152158_3407195,car_areas,fh_nodes_1k,direct_car,1000000,1024,1024,1,1,20,0.010925139,198.921875
20261106T152158_3407195,car_areas,car_nodes_100k,unit_car,1000000,1000000,99856,1,3,20,3.315866516,786.265625
20261106T152158_3407195,car_areas,fh_nodes_30k,direct_car,1000000,29929,29929,1,2,20,0.543960561,285.94140625
20261106T152158_3407195,car_areas,fh_nodes_100k,direct_car,1000000,99816,99856,1,2,20,2.721613165,480.96484375
20261106T152158_3407195,car_areas,fh_nodes_1k,direct_car,1000000,1024,1024,16,2,20,0.010980044,198.921875
20261106T152158_3407195,car_areas,car_nodes_3k,unit_car,1000000,1000000,3025,16,2,20,0.589142391,529.71484375
20261106T152158_3407195,car_areas,car_nodes_100k,unit_car,1000000,1000000,99856,16,2,20,3.322954235,786.265625
20261106T152158_3407195,car_areas,car_nodes_3k,unit_car,1000000,1000000,3025,16,1,20,0.575416748,529.9140625
20261106T152158_3407195,car_areas,fh_nodes_3k,direct_car,1000000,3025,3025,1,2,20,0.040077144,201.58203125
20261106T152158_3407195,car_areas,fh_nodes_10k,direct_car,1000000,10000,10000,1,1,20,0.148944308,240.0703125
20261106T152158_3407195,car_areas,car_nodes_100k,unit_car,1000000,1000000,99856,16,3,20,3.31458684,786.16015625
20261106T152158_3407195,car_areas,car_nodes_3k,unit_car,1000000,1000000,3025,1,2,20,0.59037339,529.8515625
20261106T152158_3407195,car_areas,car_nodes_30k,unit_car,1000000,1000000,29929,1,3,20,1.139083804,601.74609375
20261106T152158_3407195,car_areas,fh_nodes_10k,direct_car,1000000,10000,10000,1,2,20,0.15024279199999999,240.140625
20261106T152158_3407195,car_areas,fh_nodes_30k,direct_car,1000000,29929,29929,16,1,20,0.547608426,285.9140625
20261106T152158_3407195,car_areas,car_nodes_1k,unit_car,1000000,1000000,1024,1,3,20,0.510840711,529.36328125
20261106T152158_3407195,car_areas,car_1m,unit_car,1000000,1000000,10000,16,3,20,0.721449047,537.6015625
20261106T152158_3407195,car_areas,car_nodes_3k,unit_car,1000000,1000000,3025,1,1,20,0.574303034,529.76953125
20261106T152158_3407195,car_areas,car_1m,unit_car,1000000,1000000,10000,16,1,20,0.738718114,537.73046875
20261106T152158_3407195,car_areas,fh_nodes_1k,direct_car,1000000,1024,1024,16,1,20,0.010898094,198.859375
20261106T152158_3407195,car_areas,car_nodes_1k,unit_car,1000000,1000000,1024,16,1,20,0.508957248,529.4453125
20261106T152158_3407195,car_areas,fh_nodes_100k,direct_car,1000000,99816,99856,16,3,20,2.715759121,481.1484375
20261106T152158_3407195,car_areas,car_nodes_1k,unit_car,1000000,1000000,1024,16,2,20,0.510424387,529.41015625
20261106T152158_3407195,car_areas,fh_nodes_1k,direct_car,1000000,1024,1024,1,2,20,0.010955794,198.74609375
20261106T152158_3407195,car_areas,fh_nodes_3k,direct_car,1000000,3025,3025,16,1,20,0.03608519,201.48046875
20261106T152158_3407195,car_areas,fh_nodes_30k,direct_car,1000000,29929,29929,16,3,20,0.54127181,286.10546875
20261106T152158_3407195,car_areas,car_nodes_30k,unit_car,1000000,1000000,29929,1,2,20,1.122833535,601.55859375
20261106T152158_3407195,car_areas,car_nodes_3k,unit_car,1000000,1000000,3025,16,3,20,0.572921041,529.73828125
20261106T152158_3407195,car_areas,car_nodes_30k,unit_car,1000000,1000000,29929,16,3,20,1.117899642,601.546875
20261106T152158_3407195,car_areas,car_nodes_100k,unit_car,1000000,1000000,99856,1,1,20,3.336677719,786.3046875
20261106T152545_3416714,stress,car_nodes_1m,unit_car,5000000,5000000,1000000,1,1,20,46.876474392,4582.375
20261106T152545_3416714,stress,car_nodes_2m,unit_car,10000000,10000000,1999396,1,1,20,96.577834031,8023.66796875
20261106T152545_3416714,stress,car_nodes_5m,unit_car,25000000,25000000,4999696,1,1,20,315.110884624,20243.52734375
20261106T154143_3452774,short_cases_200,fh_nodes_1k,direct_car,1000000,1024,1024,16,1,200,0.116130736,207.9765625
20261106T154143_3452774,short_cases_200,fh_nodes_1k,direct_car,1000000,1024,1024,1,2,200,0.111985134,207.98046875
20261106T154143_3452774,short_cases_200,fh_nodes_1k,direct_car,1000000,1024,1024,1,1,200,0.125919408,207.9453125
20261106T154143_3452774,short_cases_200,fh_nodes_3k,direct_car,1000000,3025,3025,1,1,200,0.367202993,224.8046875
20261106T154143_3452774,short_cases_200,fh_nodes_1k,direct_car,1000000,1024,1024,1,3,200,0.111183542,207.97265625
20261106T154143_3452774,short_cases_200,fh_nodes_3k,direct_car,1000000,3025,3025,16,3,200,0.365165686,224.80859375
20261106T154143_3452774,short_cases_200,fh_nodes_3k,direct_car,1000000,3025,3025,16,2,200,0.364695217,225
20261106T154143_3452774,short_cases_200,nngp_1k,nngp,1000,1000,1000,1,3,200,0.521044931,220.4453125
20261106T154143_3452774,short_cases_200,nngp_1k,nngp,1000,1000,1000,1,1,200,0.500646203,220.5078125
20261106T154143_3452774,short_cases_200,fh_nodes_1k,direct_car,1000000,1024,1024,16,3,200,0.111235492,208.12109375
20261106T154143_3452774,short_cases_200,fh_nodes_3k,direct_car,1000000,3025,3025,16,1,200,0.365019409,224.8828125
20261106T154143_3452774,short_cases_200,fh_nodes_3k,direct_car,1000000,3025,3025,1,2,200,0.367746343,224.9921875
20261106T154143_3452774,short_cases_200,nngp_1k,nngp,1000,1000,1000,16,2,200,0.253795385,221.6484375
20261106T154143_3452774,short_cases_200,nngp_1k,nngp,1000,1000,1000,16,1,200,0.264802153,221.6484375
20261106T154143_3452774,short_cases_200,fh_nodes_1k,direct_car,1000000,1024,1024,16,2,200,0.112361787,207.90234375
20261106T154143_3452774,short_cases_200,nngp_1k,nngp,1000,1000,1000,1,2,200,0.499602575,220.390625
20261106T154143_3452774,short_cases_200,nngp_1k,nngp,1000,1000,1000,16,3,200,0.252402627,221.64453125
20261106T154143_3452774,short_cases_200,fh_nodes_3k,direct_car,1000000,3025,3025,1,3,200,0.366328236,224.85546875
20261109T081128_3771355,additional_stress,fh_nodes_1m,direct_car,5000000,959586,1000000,1,1,20,42.165471695,3317.91015625
20261109T081303_3774930,additional_stress,fh_nodes_2m,direct_car,10000000,1918704,1999396,1,1,20,85.123905485,5482.79296875
20261109T081628_3782632,additional_stress,fh_nodes_5m,direct_car,25000000,4797919,4999696,1,1,20,273.707404286,13337.69140625
20261109T082637_3805463,additional_stress,nngp_1m,nngp,1000000,1000000,1000000,1,1,20,272.162156957,11033.67578125

